Neutrinoless double beta decay rates in the presence of light sterile neutrinos

We investigate neutrinoless double-beta decay ($0\nu\beta\beta$) in minimal extensions of the Standard Model of particle physics where gauge-singlet right-handed neutrinos give rise to Dirac and Majorana neutrino mass terms. We argue that the standard treatment of these scenarios, based on mass-dependent nuclear matrix elements, is missing important contributions to the $0\nu\beta\beta$ amplitude. First, new effects arise from the exchange of neutrinos with very small (ultrasoft) momenta, for which we compute the associated nuclear matrix elements for the decays of ${}^{76}$Ge and ${}^{136}$Xe. These contributions can dominate the $0\nu\beta\beta$ rate in cases with light sterile neutrinos. The ultrasoft terms are also relevant in the more standard scenario of just three light Majorana neutrinos where they lead to a $10\%$ reduction of the total $0\nu\beta\beta$ amplitude. Secondly, we highlight the importance of short-range terms associated with medium-heavy sterile neutrinos and provide explicit formulae that can be used in phenomenological analyses. As examples we discuss impact of these new effects in several explicit scenarios, including a realistic $3+2$ model with two right-handed gauge-singlet neutrinos.

==> anc/0nubb_lifetime_Ge_Xe.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    122616,       3107]
NotebookOptionsPosition[    114149,       2940]
NotebookOutlinePosition[    114619,       2958]
CellTagsIndexPosition[    114576,       2955]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Calculation of the 0\[Nu]\[Beta]\[Beta] half life with sterile neutrinos \
(requires usoft NME table files to be in the same directory)\
\>", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.9343729014119997`*^9, 3.934372940891286*^9}, 
   3.934372984381043*^9, {3.9344318412551537`*^9, 3.934431844324298*^9}, {
   3.934452869811731*^9, 
   3.9344528973468246`*^9}},ExpressionUUID->"b73327ac-093f-4d51-a19a-\
9bcef4543ac4"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Based", " ", "on", " ", "expressions", " ", "from", " ", 
   RowBox[{"arXiv", ":", "2402.07993"}]}], " ", "*)"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934394744086142*^9, 3.934394776889817*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"6e04ba6f-c175-4c5f-b148-5565b0cdf159"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"Append", "[", 
    RowBox[{"$Path", ",", 
     RowBox[{"NotebookDirectory", "[", "]"}]}], "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellLabel->"In[69]:=",ExpressionUUID->"7e999b69-2ece-4d33-a7c6-0854954278ef"],

Cell[CellGroupData[{

Cell["Constants", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.934383521172271*^9, 
  3.934383524110754*^9}},ExpressionUUID->"ba73fd91-84f3-4d60-b67e-\
455711e588d5"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Mu]0", " ", "=", " ", "2000"}], " ", 
    RowBox[{"(*", "MeV", "*)"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m\[Pi]", " ", "=", " ", "139.57"}], " ", 
    RowBox[{"(*", "MeV", "*)"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gA", " ", "=", " ", "1.2754"}], ";"}], "\[IndentingNewLine]", 
   " ", 
   RowBox[{
    RowBox[{"me", " ", "=", " ", "0.511"}], " ", 
    RowBox[{"(*", "MeV", "*)"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vud", " ", "=", " ", "0.974"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GeVtofm", " ", "=", " ", 
     RowBox[{"197.3269804", " ", 
      RowBox[{"10", "^", 
       RowBox[{"-", "3"}]}]}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.934394973103506*^9, {3.934395050741168*^9, 3.934395058355234*^9}, {
   3.934396006528638*^9, 3.93439601565173*^9}, {3.934396052786544*^9, 
   3.934396062567274*^9}, 3.934431161788692*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"11cf8c65-a84e-4a5e-bea5-9d92fc77babb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"510", ",", "119", ",", " ", "87", ",", " ", "43"}], "}"}]}], 
   " ", 
   RowBox[{"(*", "MeV", "*)"}], ";", " ", 
   RowBox[{"mbot", " ", "=", " ", 
    RowBox[{"4.18", "*", "1000"}]}], " ", 
   RowBox[{"(*", "MeV", "*)"}], ";", " ", 
   RowBox[{"mtop", " ", "=", " ", 
    RowBox[{"173", "*", "1000"}]}], " ", 
   RowBox[{"(*", "MeV", "*)"}], " ", ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RA", " ", "=", " ", 
   RowBox[{"1.2", " ", 
    RowBox[{"A", "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", "3"}], ")"}]}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", "GeVtofm"}], "/", "1000"}], ")"}]}]}], ";", " ", 
  RowBox[{"A", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"76", ",", "136"}], "}"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934411190150069*^9, 3.934411202393491*^9}, {
   3.934411260607807*^9, 3.9344112777333193`*^9}, 3.934430323534642*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"7db8ef6a-f4c4-490f-aed8-eb514af385b5"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Electron", " ", "energies"}], "*)"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934411278987636*^9, 3.9344112842766438`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"3689d8d4-b9a6-44e1-9913-b0c04917d311"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"E1", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", "me"}], ",", "1.74"}], "}"}]}], ";", " ", 
    RowBox[{"E2", " ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", "me"}], ",", "1.74"}], "}"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{"both", " ", "MeV"}], "*)"}], ";", " ", 
   RowBox[{"\[Mu]us", " ", "=", " ", "m\[Pi]"}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934411284774658*^9, 3.9344112856230717`*^9}, {
  3.934411316819242*^9, 3.934411334579454*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"e1e46b79-20e7-49e9-bf98-7fa873f2abd4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Phase Space", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.934395036814674*^9, 
  3.9343950385649767`*^9}},ExpressionUUID->"41a3a602-4d1a-4dce-a62b-\
bf22ceb07569"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Phase", " ", "space", " ", "for", " ", "76", "Ge", " ", "and", " ", "136", 
   "Xe"}], "*)"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934408685913251*^9, 3.934408696699791*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"eff50935-7c18-4830-a7f5-0453ea7ae930"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G01", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.22", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "14"}], ")"}]}]}], " ", ",", " ", 
     RowBox[{"1.4", "*", 
      RowBox[{"10", "^", 
       RowBox[{"-", "14"}]}]}]}], " ", "}"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"1", "/", "yr"}], "*)"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934395206141189*^9, 3.934395208574739*^9}, {
  3.934395259366332*^9, 3.934395268607576*^9}, {3.934408670465358*^9, 
  3.934408682351583*^9}, {3.9344311668259845`*^9, 3.9344311675774803`*^9}, {
  3.934564794526247*^9, 3.934564799999514*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"1e7aedca-a063-458e-92df-b14f939fdd79"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hadronic Matrix Elements", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9343834984985037`*^9, 
  3.93438350250189*^9}},ExpressionUUID->"57ce619a-c5b5-43d6-b25e-\
65af0048228a"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "needed", " ", "for", " ", "contributions", " ", "from", " ", "light", " ",
     "neutrinos", " ", "with", " ", "hard", " ", "momentum"}], ",", " ", 
   RowBox[{"and", " ", "from", " ", "heavy", " ", "neutrinos"}]}], " ", 
  "*)"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934383584449018*^9, 3.9343835861361017`*^9}, {
  3.934394696019444*^9, 3.934394730577592*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"ad442c55-7772-4585-817a-14a754769224"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "g\[Nu]NN", " ", "coupling", " ", "in", " ", "the", " ", "massless", " ", 
   RowBox[{"limit", ".", " ", "See"}], " ", 
   RowBox[{"Eq", ".", " ", "15"}], " ", "and", " ", 
   RowBox[{"Eq", ".", " ", "38."}]}], " ", "*)"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934394738698303*^9, 3.93439473909595*^9}, {
  3.9343947851651707`*^9, 3.934394816996657*^9}, {3.9344098056341133`*^9, 
  3.934409810868615*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"ef46a690-d6e0-432a-94b8-f49d1deef0d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g\[Nu]NN0", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", "1.01"}], " ", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "GeVtofm"}], "/", "1000"}], ")"}], "^", "2"}]}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934383562057354*^9, 3.9343835696546783`*^9}, 
   3.934395079257153*^9, {3.934409777395426*^9, 3.934409782620329*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"931250da-da77-4d23-9690-fddd52cb7336"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Couplings", " ", "for", " ", "the", " ", "exchange", " ", "of", " ", 
    "neutrinos", " ", "with", " ", "mi"}], " ", "\[GreaterTilde]", " ", 
   RowBox[{"2", " ", 
    RowBox[{"GeV", ".", " ", "See"}], " ", 
    RowBox[{"Eq", ".", " ", "24"}]}]}], "  ", "*)"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9343948187881536`*^9, 3.934394894733281*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"14cd129b-1c50-46da-8c42-ab454772682d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"g1\[Pi]\[Pi]", " ", "=", " ", "0.36"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g1\[Pi]N", " ", "=", " ", "0"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g1NN", " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"3", 
        RowBox[{"gA", "^", "2"}]}]}], ")"}], "/", "4"}]}], ";"}], " ", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Interpolation", " ", "formula", " ", "for", " ", "g\[Nu]NN", 
    RowBox[{
     RowBox[{"(", "mi", ")"}], ".", " ", "See"}], " ", 
    RowBox[{"Eq", ".", " ", "39"}]}], " ", "*)"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mc", " ", "=", " ", "1000"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"md", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"139", ",", "146.131"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g\[Nu]NN", "[", "m_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"g\[Nu]NN0", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "/", "mc"}], ")"}], "^", "2"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"md", "/", 
            RowBox[{"Abs", "[", "md", "]"}]}], ")"}], "^", "2"}]}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "/", "mc"}], ")"}], "^", "2"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "/", 
            RowBox[{"Abs", "[", "md", "]"}]}], ")"}], "^", "2"}]}]}], 
       ")"}]}]}], ")"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934383573075279*^9, 3.934383580184613*^9}, {
  3.934394896750403*^9, 3.934394979784186*^9}, {3.9344300976371956`*^9, 
  3.934430128005185*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"834a6df1-b558-43d5-b83f-5125a63575ef"],

Cell[CellGroupData[{

Cell[TextData[{
 "Renormalization group running for the coupling ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", "L"], " "}], TraditionalForm]],ExpressionUUID->
  "eb06607b-a7a7-4ea2-9eff-45a15561c28b"]
}], "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.934410493470327*^9, 
  3.934410554127627*^9}},ExpressionUUID->"f5c81e40-150d-4cc0-9ece-\
8a36b393b977"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"running", " ", "from", " ", "m", " ", "to", " ", 
   RowBox[{"mu", " ", "~", " ", "2"}], " ", 
   RowBox[{"GeV", ".", " ", "Eq", ".", " ", "23"}]}], "*)"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934410555574852*^9, 3.934410577357095*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"88b38992-c399-4c80-afa1-8b4134952586"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Eta]", "[", 
    RowBox[{"\[Mu]_", ",", "m_"}], "]"}], ":=", "  ", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Alpha]s", "[", "m", "]"}], "/", 
           RowBox[{"\[Alpha]s", "[", "\[Mu]", "]"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"6", "/", "25"}], ")"}]}], ",", " ", 
        RowBox[{"m", "<=", "mbot"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Alpha]s", "[", "mbot", "]"}], "/", 
            RowBox[{"\[Alpha]s", "[", "\[Mu]", "]"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"6", "/", "25"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Alpha]s", "[", "m", "]"}], "/", 
            RowBox[{"\[Alpha]s", "[", "mbot", "]"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"6", "/", "23"}], ")"}]}]}], ",", 
        RowBox[{"mbot", "<", "m", "<=", "mtop"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Alpha]s", "[", "mbot", "]"}], "/", 
            RowBox[{"\[Alpha]s", "[", "\[Mu]", "]"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"6", "/", "25"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Alpha]s", "[", "mtop", "]"}], "/", 
            RowBox[{"\[Alpha]s", "[", "mbot", "]"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"6", "/", "23"}], ")"}]}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Alpha]s", "[", "m", "]"}], "/", 
            RowBox[{"\[Alpha]s", "[", "mtop", "]"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"2", "/", "7"}], ")"}]}]}], ",", 
        RowBox[{"m", ">", "mtop"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]s", "[", "\[Mu]_", "]"}], ":=", " ", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"\[Pi]", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Beta]0", "[", "4", "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"\[Mu]", "/", 
              RowBox[{"\[CapitalLambda]", "[", 
               RowBox[{"[", 
                RowBox[{"4", "-", "2"}], "]"}], "]"}]}], "]"}]}], ")"}]}]}], 
        ",", 
        RowBox[{"\[Mu]", "<=", "mbot"}]}], " ", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"\[Pi]", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Beta]0", "[", "5", "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"\[Mu]", "/", 
              RowBox[{"\[CapitalLambda]", "[", 
               RowBox[{"[", 
                RowBox[{"5", "-", "2"}], "]"}], "]"}]}], "]"}]}], ")"}]}]}], 
        ",", 
        RowBox[{"mbot", "<", "\[Mu]", "<=", "mtop"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"\[Pi]", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Beta]0", "[", "6", "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"\[Mu]", "/", 
              RowBox[{"\[CapitalLambda]", "[", 
               RowBox[{"[", 
                RowBox[{"6", "-", "2"}], "]"}], "]"}]}], "]"}]}], ")"}]}]}], 
        ",", 
        RowBox[{"\[Mu]", ">", "mtop"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]0", "[", "nf_", "]"}], " ", ":=", " ", 
   RowBox[{"11", "-", 
    RowBox[{
     RowBox[{"2", "/", "3"}], " ", "nf"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934410545856111*^9, 3.934410557258788*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"f32c979c-f07f-41e9-9726-12cb0a37d149"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
0\[Nu]\[Beta]\[Beta] Nuclear Matrix Elements 
\
\>", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9343833655922623`*^9, 3.93438337095306*^9}, {
  3.934383647310264*^9, 3.9343836859867268`*^9}, {3.934383777573262*^9, 
  3.934383780822585*^9}},ExpressionUUID->"be47ced8-e9ef-4d08-ae01-\
0b436c1621bd"],

Cell[CellGroupData[{

Cell["\<\
Long Distance
\
\>", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.934383654757011*^9, 
  3.934383658826357*^9}},ExpressionUUID->"1840cf72-e198-40b4-9f06-\
10bda77c948f"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Long", " ", "distance", " ", "matrix", " ", "elements", " ", "for", " ", 
    "76", "Ge", " ", "and", " ", "136", "Xe"}], ",", " ", 
   RowBox[{"in", " ", "the", " ", "limit", " ", "of", " ", "massless", " ", 
    RowBox[{"neutrinos", ".", " ", "See"}], " ", 
    RowBox[{"Eqs", ".", " ", "15"}], " ", "and", " ", "18"}]}], " ", 
  "*)"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9343955693342543`*^9, 3.934395576332972*^9}, {
  3.934408751550651*^9, 3.934408847556636*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"563d54aa-b0d0-4bba-adad-75121dafa6b3"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "matrix", " ", "elements", " ", "use", " ", "the", " ", "shell",
    " ", "model", " ", 
   RowBox[{"calculations", "."}]}], " ", "*)"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9344088075362453`*^9, 3.934408816141713*^9}, {
  3.934408850415783*^9, 3.934408862606783*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"20eafe3a-b93d-41dd-8910-62cecc15096a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M0", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"3.4", ",", "2.7"}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934395596417807*^9, 3.934395597215746*^9}, {
   3.934408702232162*^9, 3.934408735601282*^9}, {3.9344092720923033`*^9, 
   3.934409274156708*^9}, 3.934431179150111*^9},
 CellLabel->"In[98]:=",ExpressionUUID->"e775598b-db69-4bb9-a771-6cc56040c8a9"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Interpolation", " ", "formula", " ", "for", " ", "massive", " ", 
   RowBox[{"neutrinos", ".", " ", "See"}], " ", 
   RowBox[{"Eq", ".", " ", "36"}]}], " ", "*)"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934395577595646*^9, 3.934395581683194*^9}, {
  3.934408902721026*^9, 3.934408935619063*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"02a461d9-9fae-408b-9fd9-1887b241c922"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ma", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"117", ",", "157"}], "}"}]}], " ", 
  RowBox[{"(*", "MeV", "*)"}], ";", " ", 
  RowBox[{"mb", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"218", ",", "221"}], "}"}]}], " ", 
  RowBox[{"(*", "MeV", "*)"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9344092958338346`*^9, 3.9344093007630157`*^9}, {
  3.934409338590744*^9, 3.934409359096143*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"7146afcf-a23b-4bf0-8fe4-3ffd8ab09b13"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Mint", "[", "m_", "]"}], ":=", " ", 
   RowBox[{"M0", " ", "/", 
    RowBox[{"(", 
     RowBox[{"1", " ", "+", " ", 
      RowBox[{"m", "/", "ma"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "/", "mb"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellLabel->
  "In[101]:=",ExpressionUUID->"ec6f8cad-d9ed-4268-8ddf-aa685988b021"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Short Distance", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.934383661633288*^9, 
  3.93438366344039*^9}},ExpressionUUID->"0bf8c7aa-b8d7-48d2-97cb-\
42f5cbca7605"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Fermi", ",", " ", 
       RowBox[{"GT", " ", "AP"}], ",", " ", 
       RowBox[{"GT", " ", "PP"}], ",", " ", 
       RowBox[{"T", " ", "AP"}], ",", " ", 
       RowBox[{"T", " ", "PP"}]}], "}"}], " ", "short", " ", "distance", " ", 
     "matrix", " ", "elements", " ", "from", " ", "Table", " ", "6.", "  ", 
     "Using", " ", "the", " ", "shell", " ", "model", " ", "calculations", 
     " ", "of", " ", "\[IndentingNewLine]", 
     RowBox[{"J", ".", " ", "Menendez"}], " ", 
     RowBox[{"J", ".", " ", "Phys", ".", " ", "G45"}], " ", "014033"}], ";", 
    " ", 
    RowBox[{"L", ".", " ", "Jokiniemi"}]}], ",", " ", "2107.13354"}], " ", 
  "*)"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934409456591996*^9, 3.934409500478887*^9}, {
  3.934409530582799*^9, 3.93440965380049*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"2f0cf46d-ab8b-44df-93e3-ceec2fd5ab3a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MFsd", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.21"}], ",", 
     RowBox[{"-", "1.94"}]}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934409765798286*^9, 3.934409769736608*^9}, 
   3.9344311908511734`*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"71d176d6-a5ca-4a89-b2f3-127ee22cb283"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MPPGTsd", " ", "=", 
   RowBox[{"{", 
    RowBox[{"0.82", ",", " ", "0.74"}], "}"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"MPPTsd", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"0.02", ",", 
      RowBox[{"-", "0.02"}]}], "}"}]}], " ", ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MAPGTsd", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.26"}], ",", 
     RowBox[{"-", "1.99"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"MAPTsd", " ", "=", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"-", "0.05"}], ",", "0.05"}], "}"}]}], ";"}], " "}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934409709216571*^9, 3.934409748516445*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"4bd65e21-1f4f-4c89-8be0-7e887b2fd6a4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Nuclear Matrix Elements for the ultrasoft contribution", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.93438370017937*^9, 
  3.93438371889859*^9}},ExpressionUUID->"8e9461e1-9087-475c-9862-\
adc025bc42e4"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Gamow", " ", "Teller", " ", "matrix", " ", "elements", " ", "and", " ", 
    "energy", " ", "splitting", " ", "needed", " ", "for", " ", "the", " ", 
    "calculation", " ", "of", " ", "the", " ", "ultrasoft", " ", 
    "contributions"}], ",", 
   RowBox[{
   "given", " ", "in", " ", "Table", " ", "4", " ", "and", " ", "5"}]}], 
  "*)"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934409926468321*^9, 3.934409981194772*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"51a41b5b-7086-46ef-9d62-18afc3aaf01f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"The", " ", "format", " ", "is", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"En", "-", 
      RowBox[{"Ei", " ", 
       RowBox[{"(", "MeV", ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"<", 
       SubscriptBox["1", "n"]}], "|", " ", 
      RowBox[{"\[Sigma]", " ", "\[Tau]"}], " ", "|", 
      RowBox[{
       SubscriptBox["0", "i"], ">"}]}], " ", ",", " ", 
     RowBox[{
      RowBox[{"<", 
       SubscriptBox["1", "n"]}], "|", " ", 
      RowBox[{"\[Sigma]", " ", "\[Tau]"}], " ", "|", 
      RowBox[{
       SubscriptBox["0", "f"], ">"}]}]}], "}"}]}], "*)"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934409982709428*^9, 3.934410134565217*^9}, {
  3.934410193222661*^9, 3.9344101940767193`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"fdcd9c18-128e-42bb-945c-b92d05a54034"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"usoftdataXe", " ", "=", 
   RowBox[{"Import", "[", "\"\<UsoftNME_Xe_SMGCN5082.dat\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"usoftdataGe", " ", "=", 
   RowBox[{"Import", "[", "\"\<UsoftNME_Ge_SMGCN5082.dat\>\"", "]"}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9343952959532824`*^9, 3.934395377845778*^9}, {
  3.934409914207739*^9, 3.934409924551012*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"909d761b-a976-4f74-a2dd-01fd023c538c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"usoftME", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"usoftdataGe", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"usoftdataGe", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"usoftdataGe", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "usoftdataGe", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"usoftdataXe", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"usoftdataXe", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"usoftdataXe", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "usoftdataXe", "]"}]}], "}"}]}], "]"}]}], 
    "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.93439536743196*^9, 3.934395434313121*^9}, {
  3.9344099013847017`*^9, 3.93440990603563*^9}, {3.9344102035080347`*^9, 
  3.934410245343896*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"de468583-daf6-48e3-9bf3-34d86f24f319"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Potential Contributions", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.934410263111033*^9, 3.934410267964916*^9}, {
  3.934410298481658*^9, 
  3.9344103001651077`*^9}},ExpressionUUID->"e633edd3-4e87-4860-a7cc-\
5eb7f01fcf95"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A\[Nu]p", "[", "m_", "]"}], " ", ":=", " ", 
   RowBox[{"-", 
    RowBox[{"Mint", "[", "m", "]"}]}]}], ";"}]], "Input",
 InitializationCell->True,
 CellLabel->
  "In[113]:=",ExpressionUUID->"97aec0cc-db4f-4455-ac16-6dbe50c9fa6d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Corrected", " ", "potential", " ", "contribution", " ", "for", " ", 
    "small", " ", "neutrino", " ", 
    RowBox[{"masses", ".", " ", "See"}], " ", 
    RowBox[{"Eq", ".", " ", "53"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"A\[Nu]pl", "[", "m_", "]"}], ":=", " ", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Mint", "[", "m", "]"}], " ", "-", " ", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Dt", "[", 
           RowBox[{
            RowBox[{"Mint", "[", "x", "]"}], ",", "x"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"x", "->", "0"}], "}"}]}], ")"}]}]}], ")"}]}]}], 
   ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934410468280603*^9, 3.934410472058864*^9}, {
  3.9344304591926284`*^9, 3.934430461055072*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"62009edd-76a2-44f3-be35-145e95b9e924"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Contribution", " ", "from", " ", "dimension", " ", "9", " ", 
    "operators"}], ",", " ", 
   RowBox[{"for", " ", "heavy", " ", "neutrino", " ", 
    RowBox[{"masses", ".", " ", "Eq", ".", " ", "25"}]}]}], " ", 
  "*)"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934410598321362*^9, 3.934410625890333*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"9c3e36b1-9c73-4056-8722-f916448aa306"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A\[Nu]9", "[", "m_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", " ", "2"}], " ", 
    RowBox[{"\[Eta]", "[", 
     RowBox[{"\[Mu]0", ",", "m"}], "]"}], " ", 
    RowBox[{
     RowBox[{"m\[Pi]", "^", "2"}], " ", "/", 
     RowBox[{"m", "^", "2"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"5", "/", "6"}], " ", "g1\[Pi]\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"MPPGTsd", "+", "MPPTsd"}], ")"}]}], "+", " ", 
      RowBox[{
       RowBox[{"g1\[Pi]N", "/", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"MAPGTsd", "+", "MAPTsd"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"2", "/", 
        RowBox[{"gA", "^", "2"}]}], " ", "g1NN", " ", "MFsd"}]}], ")"}]}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{3.9344312031116376`*^9},
 CellLabel->
  "In[116]:=",ExpressionUUID->"a40676cb-b332-43dd-8515-faee89426c8d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hard Contributions", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.934410309413046*^9, 
  3.934410314959111*^9}},ExpressionUUID->"2d132669-fd6d-4a01-866a-\
7d22d046c498"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A\[Nu]h", "[", "m_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{
     RowBox[{"m\[Pi]", "^", "2"}], "/", 
     RowBox[{"gA", "^", "2"}]}], " ", "*", " ", 
    RowBox[{"g\[Nu]NN", "[", "m", "]"}], " ", "MFsd"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellLabel->
  "In[117]:=",ExpressionUUID->"83120222-242e-4773-a4a3-e05a5d8f114f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Usoft contribution", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.934410667041638*^9, 
  3.934410674239616*^9}},ExpressionUUID->"7547447d-f8b0-4fab-9b88-\
8833cb894ca0"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Eqs", ".", " ", "33"}], " ", "and", " ", "34"}], " ", 
  "*)"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9344108651354103`*^9, 3.934410896287014*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"cdd21772-a9bd-4651-9f10-56eed01b19f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]Eni", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"usoftME", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"usoftME", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.93441071764012*^9, 3.934410722278865*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"e993fdeb-b756-4065-b1cd-d4302e0d5eb5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ints", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"usoftME", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"usoftME", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"m_", ",", "E_"}], "]"}], ":=", " ", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"E", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"\[Mu]us", "/", "m"}], "]"}]}], ")"}]}], "+", " ", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"m", "^", "2"}], "-", 
              RowBox[{"E", "^", "2"}]}], "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Pi]", "/", "2"}], " ", "-", " ", 
              RowBox[{"ArcTan", "[", 
               RowBox[{"E", "/", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{
                  RowBox[{"m", "^", "2"}], " ", "-", " ", 
                  RowBox[{"E", "^", "2"}]}], "]"}]}], "]"}]}], ")"}]}]}], 
          ")"}]}], ",", " ", 
        RowBox[{"m", ">", "E"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"E", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"\[Mu]us", "/", "m"}], "]"}]}], ")"}]}], "-", " ", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"E", "^", "2"}], "-", 
              RowBox[{"m", "^", "2"}]}], "]"}], 
            RowBox[{"(", 
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"E", "+", " ", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{
                   RowBox[{"E", "^", "2"}], "-", 
                   RowBox[{"m", "^", "2"}]}], "]"}]}], ")"}], "/", "m"}], 
              "]"}], ")"}]}]}], ")"}]}], ",", 
        RowBox[{"m", "<=", "E"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"f", ",", "Listable"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]E1", " ", "=", " ", 
   RowBox[{"\[CapitalDelta]Eni", " ", "+", " ", "E1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]E2", " ", "=", " ", 
   RowBox[{"\[CapitalDelta]Eni", " ", "+", " ", "E2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sum", "[", "m_", "]"}], ":=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{"ints", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"m", ",", "\[CapitalDelta]E1"}], "]"}], "+", " ", 
          RowBox[{"f", "[", 
           RowBox[{"m", ",", "\[CapitalDelta]E2"}], "]"}]}], ")"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{"ints", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"m", ",", "\[CapitalDelta]E1"}], "]"}], "+", " ", 
          RowBox[{"f", "[", 
           RowBox[{"m", ",", "\[CapitalDelta]E2"}], "]"}]}], ")"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A\[Nu]us", "[", "m_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", " ", "RA"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", " ", "2"}], ")"}]}], "*", " ", 
    RowBox[{"sum", "[", "m", "]"}]}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.93441074467835*^9, 3.9344107807625732`*^9}, {
  3.9344108146200333`*^9, 3.934410856085476*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"e5a6da01-9ce5-4512-afa8-a8f0963a1878"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mass dependent amplitude  ", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.934410922057621*^9, 3.9344109234754763`*^9}, {
  3.934410996320594*^9, 
  3.9344110009243383`*^9}},ExpressionUUID->"3d3a24d8-821b-4a70-a149-\
dbae428ce5f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Implementation", " ", "of", " ", 
    RowBox[{"Eq", ".", " ", "42"}], " ", 
    SuperscriptBox[
     RowBox[{"for", " "}], "76"], "Ge", " ", 
    SuperscriptBox[
     RowBox[{"and", " "}], "136"], "Xe"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"A\[Nu]Ge", "[", "m_", "]"}], ":=", 
     RowBox[{
      RowBox[{"Piecewise", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"A\[Nu]pl", "[", "m", "]"}], "+", " ", 
             RowBox[{"A\[Nu]h", "[", "m", "]"}], "+", " ", 
             RowBox[{"A\[Nu]us", "[", "m", "]"}]}], ")"}], ",", 
           RowBox[{"m", "<", "100"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"A\[Nu]p", "[", "m", "]"}], "+", " ", 
            RowBox[{"A\[Nu]h", "[", "m", "]"}]}], ",", " ", 
           RowBox[{"100", "<=", "m", "<", "2000"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"A\[Nu]9", "[", "m", "]"}], ",", 
           RowBox[{"m", ">=", "2000"}]}], "}"}]}], "}"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"A\[Nu]Xe", "[", "m_", "]"}], ":=", 
     RowBox[{
      RowBox[{"Piecewise", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"A\[Nu]pl", "[", "m", "]"}], "+", " ", 
             RowBox[{"A\[Nu]h", "[", "m", "]"}], "+", " ", 
             RowBox[{"A\[Nu]us", "[", "m", "]"}]}], ")"}], ",", 
           RowBox[{"m", "<", "100"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"A\[Nu]p", "[", "m", "]"}], "+", " ", 
            RowBox[{"A\[Nu]h", "[", "m", "]"}]}], ",", " ", 
           RowBox[{"100", "<=", "m", "<", "2000"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"A\[Nu]9", "[", "m", "]"}], ",", 
           RowBox[{"m", ">=", "2000"}]}], "}"}]}], "}"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"The", " ", "combination", " ", 
     SubscriptBox["\[CapitalSigma]", "i"], 
     SubscriptBox[
      SuperscriptBox["U", "2"], "ei"], 
     SubscriptBox["m", "i"], 
     SubscriptBox["A", "\[Nu]"], 
     RowBox[{"(", 
      SubscriptBox["m", "i"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AeffGe", "[", 
      RowBox[{"U_", ",", " ", "m_"}], "]"}], ":=", " ", 
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"U", "^", "2"}], " ", "*", " ", "m", "*", " ", 
        RowBox[{"Parallelize", "[", 
         RowBox[{"A\[Nu]Ge", "[", "m", "]"}], "]"}]}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AeffXe", "[", 
      RowBox[{"U_", ",", " ", "m_"}], "]"}], ":=", " ", 
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"U", "^", "2"}], " ", "*", " ", "m", "*", " ", 
        RowBox[{"Parallelize", "[", 
         RowBox[{"A\[Nu]Xe", "[", "m", "]"}], "]"}]}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetAttributes", "[", 
     RowBox[{"A\[Nu]Ge", ",", "Listable"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetAttributes", "[", 
     RowBox[{"A\[Nu]Xe", ",", "Listable"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", " ", 
   RowBox[{"(*", 
    RowBox[{"Function", " ", "to", " ", "compute", " ", "lifetime"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ThalfGe", "[", 
      RowBox[{"U_", ",", "m_"}], "]"}], " ", ":=", " ", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"gA", "^", "4"}], " ", "*", " ", 
        RowBox[{"G01", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", " ", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Vud", "^", "2"}], "/", "me"}], " ", "*", 
           RowBox[{"AeffGe", "[", 
            RowBox[{"U", ",", "m"}], "]"}]}], "]"}], "^", "2"}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ThalfXe", "[", 
      RowBox[{"U_", ",", "m_"}], "]"}], " ", ":=", " ", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"gA", "^", "4"}], " ", "*", " ", 
        RowBox[{"G01", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", " ", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Vud", "^", "2"}], "/", "me"}], " ", "*", 
           RowBox[{"AeffXe", "[", 
            RowBox[{"U", ",", "m"}], "]"}]}], "]"}], "^", "2"}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9344110047293386`*^9, 3.934411009393382*^9}, {
  3.934430697198977*^9, 3.934430756090145*^9}, {3.9344490007226877`*^9, 
  3.934449005032007*^9}, {3.934513714086981*^9, 3.934513725542858*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"d6068e88-965f-4078-bc87-873ca79b5143"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Calculating lifetimes:", "Section"]], "Section",
 CellChangeTimes->{{3.934279182371773*^9, 
  3.9342791870201797`*^9}},ExpressionUUID->"f40bb616-e144-453a-ac4d-\
957b90ebc023"],

Cell[TextData[{
 "The functions ThalfGe and ThalfXe (in the initialisation cells) calculate \
the half-life values (in years) of",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["", "76"], "Ge", " ", 
    SuperscriptBox[
     RowBox[{"and", " "}], "136"], "Xe"}], TraditionalForm]],ExpressionUUID->
  "0a7099ec-70a1-47ae-b0d7-35cf21b3a038"],
 " respectively for given mixing angles and neutrino masses. Any number of \
sample points can be computed at once, and the output will be a list of \
lifetimes corresponding to each point. The masses need to be in MeV.\n\nNote \
that the arguments need to be lists of lists (even if \
there\[CloseCurlyQuote]s only one point to compute). Different points need \
not have the same number of neutrino states, but the length of arrays of \
angles and masses should agree for each point separately.\n\n The format is\n \
",
 Cell[BoxData[
  FormBox[
   RowBox[{"ThalfGe", "[", " ", 
    RowBox[{
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "mixing", " ", "angles", " ", "for", " ", "first", " ", "point"}], 
        "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
        "mixing", " ", "angles", " ", "for", " ", "second", " ", "point"}], 
        "}"}], ",", " ", "..."}], "}"}], ",", " ", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"masses", " ", "for", " ", "first", " ", "point"}], "}"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"masses", " ", "for", " ", "second", " ", "point"}], "}"}], 
       ",", " ", "..."}], "}"}]}], " ", "]"}], TraditionalForm]], "Code",
  ExpressionUUID->"a05aea27-4df9-41f2-a038-c1d33d5346e6"],
 ",\n and an example with two points is given below."
}], "Text",
 CellChangeTimes->{{3.9342791995500865`*^9, 3.9342793925066457`*^9}, {
  3.934279808968095*^9, 3.934279872676874*^9}, {3.934279975590669*^9, 
  3.934279982519621*^9}, {3.9342802111884108`*^9, 3.9342802493683996`*^9}, {
  3.9342803971278973`*^9, 3.934280628485741*^9}, {3.9342806758208065`*^9, 
  3.934280690776643*^9}, {3.934281603138754*^9, 3.9342816081396413`*^9}, {
  3.934281646668413*^9, 3.9342816655577936`*^9}, {3.9342817741765985`*^9, 
  3.93428188338763*^9}, {3.934430900337449*^9, 3.9344309570327215`*^9}, {
  3.9344314604035263`*^9, 3.9344314682685013`*^9}, {3.93456484179862*^9, 
  3.934564880467667*^9}},ExpressionUUID->"cf734a10-f923-440c-b7a3-\
31d912d745f0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"point1angles", " ", "=", " ", 
    RowBox[{"RandomComplex", "[", 
     RowBox[{
      RowBox[{"1", "+", "\[ImaginaryI]"}], ",", "3"}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Randomly", " ", "generated"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"point1masses", " ", "=", " ", 
    RowBox[{"RandomReal", "[", 
     RowBox[{"0.1", ",", " ", "3"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"point2angles", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.81", "\[VeryThinSpace]", "+", 
       RowBox[{"0.095", " ", "\[ImaginaryI]"}]}], ",", 
      RowBox[{"0.42", "\[VeryThinSpace]", "+", 
       RowBox[{"0.51", " ", "\[ImaginaryI]"}]}], ",", 
      RowBox[{"0.26", "\[VeryThinSpace]", "+", 
       RowBox[{"0.73", " ", "\[ImaginaryI]"}]}], ",", 
      RowBox[{"0.0089", "\[VeryThinSpace]", "+", 
       RowBox[{"0.00023", " ", "\[ImaginaryI]"}]}], ",", 
      RowBox[{"0.000048", "+", 
       RowBox[{"0.0055", " ", "\[ImaginaryI]"}]}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Fixed", " ", "to", " ", "check", " ", "reproducibility"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"point2masses", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"10", "^", 
       RowBox[{"-", "50"}]}], ",", " ", "0.01", ",", " ", "0.1", ",", " ", 
      "100", ",", " ", "10000"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Caveat", ":", " ", 
     RowBox[{
     "runs", " ", "into", " ", "issues", " ", "if", " ", "a", " ", "mass", 
      " ", "is", " ", "set", " ", "to", " ", "zero"}]}], ",", " ", 
    RowBox[{
    "instead", " ", "use", " ", "a", " ", "very", " ", "small", " ", 
     "number"}]}], "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"ThalfGe", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"point1angles", ",", " ", "point2angles"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"point1masses", ",", " ", "point2masses"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ThalfXe", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"point1angles", ",", " ", "point2angles"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"point1masses", ",", " ", "point2masses"}], "}"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.934279395239227*^9, 3.934279413421341*^9}, {
  3.9342794565549345`*^9, 3.9342794572538342`*^9}, {3.9342795248003273`*^9, 
  3.9342795902911987`*^9}, {3.934279621119869*^9, 3.934279728622995*^9}, {
  3.934279771907303*^9, 3.9342798026088715`*^9}, {3.9342803098260136`*^9, 
  3.9342803890843296`*^9}, {3.934280711868696*^9, 3.934280717913832*^9}, {
  3.934430761671322*^9, 3.9344307702853303`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"992f3bc8-8617-4b98-9679-1f173b3f15da"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.766421323245541`*^14", ",", "6.911109063352516`*^14"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.934582999764903*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"698420f0-f128-452a-90fb-46c063afa2a3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.145574881915541`*^13", ",", "1.6374314627892372`*^14"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.934582999804196*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"250ad5b7-04ad-4127-a271-644b212b2367"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ThalfGe", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{".001", ",", ".002"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"10", ",", "10"}], "}"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.934547415861318*^9, 3.93454745110718*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"79e2d2d0-19ad-4253-8a8d-a083e75a6bed"],

Cell[BoxData[
 RowBox[{"{", "1.0668065798205873`*^21", "}"}]], "Output",
 CellChangeTimes->{{3.9345474227829933`*^9, 3.934547451703705*^9}, 
   3.9345804807980022`*^9, 3.9345805250888577`*^9, 3.9345805895069304`*^9, 
   3.934582887476954*^9, 3.9345830174452353`*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"bc138c8e-9002-4373-b885-4cafade12ddb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example: 3+1 scenario, figure 10", "Subsubsection",
 CellChangeTimes->{{3.934564916454673*^9, 3.934564948916348*^9}, {
  3.9345829560608253`*^9, 
  3.934582959139323*^9}},ExpressionUUID->"4e7b1cab-9449-498a-b968-\
9f1839a31375"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Masses", "/", "mixings"}], " ", "in", " ", "the", " ", "3"}], 
     "+", 
     RowBox[{"1", " ", "scenario"}]}], ",", " ", 
    RowBox[{"see", " ", 
     RowBox[{"Eq", ".", " ", "48"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"m\[Nu]3", "=", 
     RowBox[{".05", " ", 
      RowBox[{"10", "^", 
       RowBox[{"-", "6"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ue4", "=", 
     RowBox[{"I", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"m\[Nu]3", "/", "m\[Nu]4"}], "]"}], " ", "Ue3"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ue3", "=", " ", 
     RowBox[{"I", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"1", "/", "3"}], 
        RowBox[{"m\[Nu]4", "/", 
         RowBox[{"(", 
          RowBox[{"m\[Nu]3", "+", "m\[Nu]4"}], ")"}]}]}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.934564958371718*^9, 3.934564963115981*^9}, {
   3.934565033797266*^9, 3.934565036016469*^9}, {3.9345804406213913`*^9, 
   3.934580446387398*^9}, {3.9345810982630787`*^9, 3.9345811125326853`*^9}, 
   3.934581256924767*^9, {3.934582939576641*^9, 3.934582939710338*^9}},
 Background->GrayLevel[0.85],
 CellLabel->
  "In[142]:=",ExpressionUUID->"618ebc1f-8701-4af5-af7e-1f727c5c9532"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Literature", " ", "expression"}], ",", " ", 
    RowBox[{"see", " ", 
     RowBox[{"Eq", ".", " ", "19"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"p2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"160.5", "^", "2"}], ",", 
       RowBox[{"175", "^", "2"}]}], "}"}]}], " ", 
    RowBox[{"(*", 
     RowBox[{"MeV", "^", "2"}], "*)"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ThalfGeLit", "[", 
     RowBox[{"U_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"1", "/", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"gA", "^", "4"}], " ", 
       RowBox[{"G01", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"Total", "[", 
          RowBox[{
           RowBox[{"Vud", "^", "2"}], " ", 
           RowBox[{"U", "^", "2"}], "*", " ", "m", "*", " ", 
           RowBox[{"M0", "[", 
            RowBox[{"[", "1", "]"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"p2", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p2", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "+", 
               RowBox[{"m", "^", "2"}]}], ")"}]}], "/", "me"}]}], "]"}], 
         "]"}], "^", "2"}]}], " ", ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ThalfXeLit", "[", 
     RowBox[{"U_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"1", "/", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"gA", "^", "4"}], " ", 
       RowBox[{"G01", "[", 
        RowBox[{"[", "2", "]"}], "]"}], " ", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"Total", "[", 
          RowBox[{
           RowBox[{"Vud", "^", "2"}], " ", 
           RowBox[{"U", "^", "2"}], "*", " ", "m", "*", " ", 
           RowBox[{"M0", "[", 
            RowBox[{"[", "2", "]"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"p2", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p2", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "+", 
               RowBox[{"m", "^", "2"}]}], ")"}]}], "/", "me"}]}], "]"}], 
         "]"}], "^", "2"}]}], " ", ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.934564958371718*^9, 3.934564963115981*^9}, {
   3.934565033797266*^9, 3.934565036016469*^9}, {3.9345804406213913`*^9, 
   3.934580446387398*^9}, {3.934580864260065*^9, 3.934580900730488*^9}, {
   3.9345809720745907`*^9, 3.934581133256816*^9}, {3.934581332429874*^9, 
   3.9345813341175528`*^9}, {3.934581393978032*^9, 3.934581396451003*^9}, {
   3.934581757012032*^9, 3.934581758268569*^9}, 3.934582042341474*^9, {
   3.9345822633313217`*^9, 3.9345822718929234`*^9}, {3.934582610967474*^9, 
   3.934582612825227*^9}, {3.9345827194055643`*^9, 3.934582721193276*^9}, {
   3.934582779818624*^9, 3.934582819366254*^9}, {3.934582854763062*^9, 
   3.934582855942917*^9}},
 Background->GrayLevel[0.85],
 CellLabel->
  "In[145]:=",ExpressionUUID->"897ae14f-ab19-4e94-9fd6-08f995ec57cf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Predictions", " ", "of", " ", "this", " ", "work", " ", 
    RowBox[{"(", 
     RowBox[{"left", " ", "panel"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"LogLogPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ThalfXe", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"Ue3", ",", "Ue4"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"m\[Nu]3", ",", "m\[Nu]4"}], "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"ThalfXeLit", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Ue3", ",", "Ue4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m\[Nu]3", ",", "m\[Nu]4"}], "}"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m\[Nu]4", ",", ".01", ",", "5000"}], "}"}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{"All", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"10", "^", "26"}], ",", 
         RowBox[{"10", "^", "45"}]}], "}"}]}], "}"}]}], ",", 
    RowBox[{"Frame", "->", "True"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(m\), \(4\)]\) [MeV]\>\"", ",", 
       "\"\<\!\(\*TemplateBox[{\"T\", 
RowBox[{\"1\", \"/\", \"2\"}], 
RowBox[{\"0\", \"\[Nu]\"}]},\"Subsuperscript\"]\)\!\(\*SuperscriptBox[\((\), \
\(136\)]\)Xe) [yr]\>\""}], "}"}]}], ",", 
    RowBox[{"GridLines", "->", "Automatic"}], ",", 
    RowBox[{"ImageSize", "->", "400"}], ",", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{"Black", ",", 
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"Darker", "[", "Red", "]"}], ",", "Dashed"}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.934546456621133*^9, 3.9345464568023453`*^9}, {
   3.934546649448885*^9, 3.934546657250906*^9}, {3.934546720324012*^9, 
   3.9345467294795303`*^9}, {3.9345467757605762`*^9, 3.934547000466857*^9}, {
   3.934547096342636*^9, 3.934547099047744*^9}, {3.934547165596018*^9, 
   3.9345471824310513`*^9}, {3.93454752127217*^9, 3.934547579070756*^9}, {
   3.934547613704204*^9, 3.934547616338437*^9}, {3.934564634470399*^9, 
   3.934564650254406*^9}, 3.9345646897112503`*^9, {3.934564895449913*^9, 
   3.934564900511654*^9}, {3.934565057381403*^9, 3.934565097194763*^9}, {
   3.934580719863858*^9, 3.9345807225561523`*^9}, {3.934581289888619*^9, 
   3.934581301823546*^9}, {3.934582733270391*^9, 3.934582746224522*^9}, {
   3.934582907748069*^9, 3.934582931806405*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"76a8acb1-4bdb-4927-ad21-338d60e177b1"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV1Hk41dkbAHD7KNmNu9/7ZUypVGRN5I0sFX2va83SNJZMlGUiO5FSRLZk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       "]]},
     Annotation[#, "Charting`Private`Tag$6073#1"]& ], 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0nc8ll0YB3ArRTIfz15GmcnIyMiFUJL75rGj0k5GRcnqVdGQFEpWJVt5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       "]]},
     Annotation[#, "Charting`Private`Tag$6073#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-4.878552477388864, 59.86721241784532},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
      "\"\\!\\(\\*TemplateBox[{\\\"T\\\", RowBox[{\\\"1\\\", \\\"/\\\", \\\"2\
\\\"}], RowBox[{\\\"0\\\", \
\\\"\[Nu]\\\"}]},\\\"Subsuperscript\\\"]\\)\\!\\(\\*SuperscriptBox[\\((\\), \
\\(136\\)]\\)Xe) [yr]\"", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
      "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(4\\)]\\) [MeV]\"", HoldForm], 
      TraditionalForm], None}},
  FrameTicks->FrontEndValueCache[{{
      Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
       MachinePrecision, RotateLabel -> 0], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
       MachinePrecision, RotateLabel -> 0], 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{69.07755278982137, 
        FormBox[
         TemplateBox[{"10", "30"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}}, {80.5904782547916, 
        FormBox[
         TemplateBox[{"10", "35"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}}, {92.10340371976183, 
        FormBox[
         TemplateBox[{"10", "40"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}}, {
       103.61632918473205`, 
        FormBox[
         TemplateBox[{"10", "45"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}}, {
       57.564627324851145`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       59.86721241784519, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       62.16979751083923, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       66.77496769682732, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       71.38013788281542, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       73.68272297580947, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       78.28789316179756, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       82.89306334778564, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       85.19564844077969, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       89.80081862676778, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       94.40598881275588, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       96.70857390574992, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       101.31374409173802`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       104.309476365292, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       104.71494147340016`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       105.00262354585195`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       105.22576709716616`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       105.4080886539601, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       105.56223933378737`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       105.6957707264119, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       105.81355376206828`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       105.9189142777261, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}}, {{
       69.07755278982137, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       80.5904782547916, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       92.10340371976183, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       103.61632918473205`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       57.564627324851145`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       59.86721241784519, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       62.16979751083923, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       66.77496769682732, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       71.38013788281542, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       73.68272297580947, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       78.28789316179756, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       82.89306334778564, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       85.19564844077969, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       89.80081862676778, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       94.40598881275588, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       96.70857390574992, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       101.31374409173802`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       104.309476365292, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       104.71494147340016`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       105.00262354585195`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       105.22576709716616`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       105.4080886539601, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       105.56223933378737`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       105.6957707264119, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       105.81355376206828`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       105.9189142777261, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}}}, {{{-4.605170185988091, 
        FormBox[
         TagBox[
          InterpretationBox[
           StyleBox["\"0.01\"", ShowStringCharacters -> False], 0.01, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 
        0.}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox[
           StyleBox["\"0.10\"", ShowStringCharacters -> False], 0.1, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}}, {0., 
        FormBox["1", TraditionalForm], {0.01, 0.}}, {2.302585092994046, 
        FormBox["10", TraditionalForm], {0.01, 0.}}, {4.605170185988092, 
        FormBox["100", TraditionalForm], {0.01, 0.}}, {6.907755278982137, 
        FormBox["1000", TraditionalForm], {0.01, 0.}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0.6931471805599453, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.0986122886681098`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.3862943611198906`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.6094379124341003`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.791759469228055, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.9459101490553132`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.0794415416798357`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.1972245773362196`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.995732273553991, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.4011973816621555`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.6888794541139363`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.912023005428146, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.0943445622221, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.248495242049359, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.382026634673881, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.499809670330265, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.298317366548036, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.703782474656201, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.991464547107982, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.214608098422191, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.396929655216146, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.551080335043404, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.684611727667927, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.802394763324311, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       7.600902459542082, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.006367567650246, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.294049640102028, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.517193191416238, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.699514748210191, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.85366542803745, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.987196820661973, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.104979856318357, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.210340371976184, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.903487552536127, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       10.308952660644293`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       10.596634733096073`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       10.819778284410283`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}}, {{-4.605170185988091, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {0., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       2.302585092994046, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       4.605170185988092, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       6.907755278982137, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0.6931471805599453, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.0986122886681098`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.3862943611198906`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.6094379124341003`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.791759469228055, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.9459101490553132`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.0794415416798357`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.1972245773362196`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.995732273553991, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.4011973816621555`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.6888794541139363`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.912023005428146, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.0943445622221, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.248495242049359, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.382026634673881, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.499809670330265, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.298317366548036, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.703782474656201, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.991464547107982, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.214608098422191, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.396929655216146, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.551080335043404, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.684611727667927, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.802394763324311, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       7.600902459542082, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.006367567650246, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.294049640102028, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.517193191416238, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.699514748210191, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.85366542803745, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.987196820661973, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.104979856318357, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.210340371976184, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.903487552536127, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       10.308952660644293`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       10.596634733096073`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       10.819778284410283`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}}],
  GridLines->FrontEndValueCache[{
     Charting`ScaledTickValues[{Log, Exp}], 
     Charting`ScaledTickValues[{Log, Exp}]}, {{{-4.605170185988091, 
       Directive[]}, {-2.3025850929940455`, 
       Directive[]}, {0., 
       Directive[]}, {2.302585092994046, 
       Directive[]}, {4.605170185988092, 
       Directive[]}, {6.907755278982137, 
       Directive[]}}, {{69.07755278982137, 
       Directive[]}, {80.5904782547916, 
       Directive[]}, {92.10340371976183, 
       Directive[]}, {103.61632918473205`, 
       Directive[]}}}],
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->400,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{All, {59.86721241784519, 103.61632918473205`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
     MachinePrecision, RotateLabel -> 0], 
    Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
     MachinePrecision, RotateLabel -> 0]}]], "Output",
 CellChangeTimes->{
  3.93454712102421*^9, 3.9345471875076714`*^9, {3.9345475436631117`*^9, 
   3.934547583903878*^9}, 3.934547621910503*^9, {3.934564639233719*^9, 
   3.9345646548197536`*^9}, 3.934564694459154*^9, 3.93456507531406*^9, 
   3.934580485463111*^9, 3.934580529496201*^9, 3.934580599260475*^9, 
   3.9345813063055897`*^9, 3.9345813415263844`*^9, 3.934581402431725*^9, {
   3.9345820311522284`*^9, 3.934582051008569*^9}, 3.9345826292350693`*^9, {
   3.934582727185549*^9, 3.934582750522237*^9}, {3.934582900044881*^9, 
   3.93458292645429*^9}, 3.934583007645049*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"49b9e679-becb-4387-b4ad-e23e5be1c126"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Right", " ", "panel"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"LogLogPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ThalfXe", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"Ue3", ",", "Ue4"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"m\[Nu]3", ",", "m\[Nu]4"}], "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"ThalfXeLit", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Ue3", ",", "Ue4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m\[Nu]3", ",", "m\[Nu]4"}], "}"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m\[Nu]4", ",", "100", ",", "5000"}], "}"}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{"All", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"10", "^", "27"}], ",", 
         RowBox[{"5", " ", 
          RowBox[{"10", "^", "28"}]}]}], "}"}]}], "}"}]}], ",", 
    RowBox[{"Frame", "->", "True"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(m\), \(4\)]\) [MeV]\>\"", ",", 
       "\"\<\!\(\*TemplateBox[{\"T\", 
RowBox[{\"1\", \"/\", \"2\"}], 
RowBox[{\"0\", \"\[Nu]\"}]},\"Subsuperscript\"]\)\!\(\*SuperscriptBox[\((\), \
\(136\)]\)Xe) [yr]\>\""}], "}"}]}], ",", 
    RowBox[{"GridLines", "->", "Automatic"}], ",", 
    RowBox[{"ImageSize", "->", "400"}], ",", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{"Black", ",", 
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"Darker", "[", "Red", "]"}], ",", "Dashed"}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.9345476190332537`*^9, {3.9345645112629147`*^9, 3.9345646812099113`*^9}, {
   3.934565073746585*^9, 3.934565079424076*^9}, {3.934582758450877*^9, 
   3.934582772823258*^9}, {3.934582923392213*^9, 3.934582925019549*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"f87ee49b-558f-4f5b-9098-a9be3adc9431"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV1Hk01PsbB3B70XXVZPvOdzCD0JTKMik/6sG1Rt9vlIprmyZXm2SJKRQJ
3ey02EvWhEJaZCISZc01qaRwW+zXkJ9blvuZPz7nc17nPO/zPOc5n/NhsE86
HhYTERFJREd494yvbrh3jAI1o8UZHC8S4E6b1fhxCiRazd23QL5zLLZNy5cC
VLtcvjpy1Ojym0w/Cuj9LqIz6EkC69vk5MUgCpAawzLuyNeG22gu5yjQUeXQ
dcCDBNd3sSFiqRRwElQ7OrqRMPxCZIvTYwqUcjYv7D2I6gXNbclya2Gk9ErX
DEnC4+5mC6bHWti032XolC0JK9INpQzK1kKM1/UEV3MS5itC5vpE5WF6dfS6
aWMS9p+dq+8j5UEr5dhLE0MSXK7aPQoqlIfvzVI/tXRJiE3/ZTHyhzzQC23L
CS0SNPesxEdtFKAy4C/POTUSOAfeeU9mKwBzXXXVCowEivyXOPsJBSh+so70
o5Aw9sBjifo/RZjSnKd3riLBp7QiOzpRET4yLPy9JUhwctquZD+gCEXbewey
fxAwZJfOKzdQArOsYsGqMQIymX/ci4hRgtjGV7Of3xPQyPMNL+9VAk7F1trf
OghIyLPnhjCVodhm3upUPQEtxpzdWVxlmGgeFH1aTUChuuMet05lmDlEPk8v
IaBcUJaboIHBCYHCDYsbBNTbkG0tmhi8TFjF00B+nSOYF9PCQHvUalocec7O
yDFYB4MRfuC1plwCTG/VS3jqYqDwdWbQCrnNqeeInhEG5k/OHSFyCBipnjf4
yw4D4t6gnF8WAZrBFi2YPwYRrA/zE9cJCNTKPuIbgMFM9rWxLuTnvXMyjYEY
tMgJZquQvQ1vOxwPxuDb1v27ziAXTa/u4YVi4HImWXIlMvP4wIdDMRg0OasW
aF8jQM+LO1OWhUGgdMn24CsE7NhVoWr+AgOjsq3je1MI8Bw8pX2+BYPjc9YP
diBHBhtu4bVi8EDKLlUHufnWIzPjNgzs2d/DFpIJIBYaOfrdGGzXr6UVIHuW
9d1Wf49BRk/q6X+TUF5OzEh8CoM/tWTI8kSU79lLNClSIf4tw9wqnoBLDEts
QYkKVQoNpCGy/UnWsAFGBbM85RPqyN0yisG3cCo4Xm7tWIojoN/sTU4knQop
hxish8gzFQcngYksybyoi0yPc4+vM6WCcanrFOMyAdzffF7VcKgwMNwwsPkS
AWfG5GSkvakwr5DdqYYcmvLAxvUP5KaBdjnk8E9SzctHqHCp00cwFUtAVGhB
vc1JKthFeLy7i5xQPXT/HZcKHlEbaSzkfE23G0sJKP95D24dQ0CXhGOQ1SMq
tG2c5SVcJOBWChuPfEyFUmvttEjk0/SAhrpaKtrHc//TyDSTNFkWjwrcAHV7
d2SfAH6BRiMVnhHxvpuQRYdc+CLtVJATiT7WFUWA/tNDRrWfqLBKoEvBka9w
g/7dvBIHPf62i62R6P16mspHS+OQ3/Ujn4f80Fpyc78MDjsP1LZXIfcrXOHE
yuLAL1UyzkFWr6zu/ETBYdXW38MCkO+OzhQkq+CQwVQvUkN+6ervOKOPg7hh
4J7wCAKWTE+W1rjhYPmh9LDTeVTfz4mR8sDhbubXSjtk9lmXQ86eOGhXy64w
R37x0BKfY+MQckakaQtykgHtMssHhz4rfuKvyBrrW49W++Pwp7XE0VfnCLCR
12BWxuDAjUletkVOGeUXl93DQfB3B/dgOAGKfqzxL5U4PGOVdzoiZ3xP3Uyv
xiFdwotpj5wnsqcmpQYHlrve5A7kSsVXjcG1OFxIlKvQRH5t/nTA7DmaP82L
Mh1GwNrMInl+Hw432dKW8chpu0LOLy3jIFvHTnkdSoAzM2GboygNokQFMW3I
mHT+PwViNOiO0IhsRs5p7vR0kKTBAMMt6jFyiZm2WZYMDXw21D7NQ+YZ8UWN
FWjQZnnv10DkrxqGF4KYNHAi6gUYsvHC1MXxvTSI0B5b6X+WgI4G34L1zjTI
ayh0P4HMjplo8t5PA+/g/Ac+yJcpY+KDB2lATrgGeCD363yJ6HWnwZGYgDUO
yOf29YfxfGjQI7Pmiw5yU3lLUFIoDdiO/I9DZwjY7XXzsGE+DabYEqkeyPHl
9Unj0zRI6gzlhnIJ8NtVM2JmpQIzrTs774QQ0JD1mTadpgJVgaUm0sg1pmNh
pqMq4ByxjRUQjPaRynw0vF0V/lHgxS+cRv9P15udP2JUwSI3sOgqcp+b62xZ
vyrIru9aZCGH5CpfqN2gBj2c9+0jQQTUbrmz0ztCDd6e36Gcj7z+dpl1RK8a
PKGfTD+KLH58Vv7nGjr4m+zTN0VuYi7Sokzo0DM3G7sW+UmjOsWYQ4dyY26R
IJCAVnJ5o85lOtSXe+u9QS6WfDHAuU8HFt/ocx0yL600rKOfDr6zg5MlyGJW
b7nhH+iQodueJbTl/6VObxqgA3NSYCd020G2b8JHOsS5TRQVI79TxTx2D6F+
nHROEfL34mjo+EqHqOmSb/nIG+u8xDsEqN9iMvUGsp9v4nLYDB0iRM915iJX
qdX91J2lAxF9M0po40jl2fjvdFAIiZ7KQba27vzbYZ4OvV2vXmQjs7tNmtsX
0Xz7NCIzkQsjjz4LW6KDYZ6zsdAjBtd5ust0sFWsE2QI+12dqYkXYcC+IXWO
0OGut4scxBlQL7vbNh352S99txaRbdMVxYWW5EneKJNgQN/6NXXXkePoXtdl
pRjw+GWmntCd3QlpdcglqRvGryFTLjxJOrGCAb2vxwuFdjYcjVNZyYCXnI9e
Qqd/VrrUjqyvJa4i9H+IAOaA
       "]]},
     Annotation[#, "Charting`Private`Tag$10896#1"]& ], 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVx3tUk3UAh/EhglRoRxywsbG9MzwmYWKQwbh9vU25vq9iKsEkFxIh4g5I
sAhSvJaApIhSQ8VMSBlGxgwFIpkDEwbk4SohkchNkasKNuj3/vGc53wkir2b
d83hcDgyEvuZ1nPLMqusUPixKN3zMIMzY/q6b99cBLFA4bwukcHNJv1ax/BF
8LEIv9j9GYN5ua7mLppFUG/nle2RM3h5Lel5mwkX3VrF7hsMg23Jz6vaGC4m
BdOl59Yz+CjHryzhMhd9R3jqOCmDY7mWxrRpLgxTjGeIMwOHTRaCwY3W6G8u
cr++lEHE9o7I4TxriAvyx5eIGVhxH6cHPLWGwS63YtCWwdCN8Bk7Dxt8mNI/
vX8hg6ir1/KOnLDBgpiR4LVvMAgOdrcN6LJBz+6//K3MGfT45VYWu9hioP/X
161NGHzv+GnJgaO2cCsVaDOmaFRXxqYWN9viu5XZO74co5F5MUCV5MjDUnXr
L7ohGrXSiCC1iociq1rfgMc0Li/evEnewAOvfcZtyT80isc05zPf4uMFN6Oo
ppOGQ+LaWn4cH10Op9Vop+Htf020poYPZd7P9WPNNPT3t9A6Gzu0WjzL97tP
Q7Uu6p42wg4hSu6O15poNM7dnCArs0PgpUuhwwYap1UJUyssBEh8RMV719OY
8dp7VSsXwDqx10lzj8bJwZZCTYkASu78ffI/aWT7J+2fmRXAxKA33XSXhvS/
Z4efbBHC90pMzbZaGkE783e5XhJC2B0/mlVDI6O4KuvJqBAB8t/WDehpKP21
A6tl9jBWpx0PJP5D3SsczbbH0PlDnzTdoaH1GkrxGrSHb4sueQcx/5Rj2b/u
IpgkM2amxAWNrT7TR0Xojv1qgVZHo00eOqHpFCHsXGhVLHHSed7BW++I8dAk
zPg+8S3nIp/IA2JYnOnLMiFedkWz4UCzGMqLwcPN1TRMYya4rxZScI6+sOI6
sc7RKDzkSUE3MmV5iri8erGVNIKCLCQ+VUV8l5l1evs4haWNHE4EcaFZTVdE
KYXq8Ac2DHFl9tUUQyeFmxJHHxDPkbWrUv+m8HBrg9GHeP0L88/f7aIQHZJf
zrouRBGb+ZACP+CelHWHiB8e1EPB96SLuzfxZOERGPooLHH38PYkdqrYaWoY
o1Dfui3KjVgZe2I2ZZxCx4MwJ9bXxRWvlk9QiJr9ZuQDYmkabyJjksI+V4WK
9YYNDY8CX1L4STaVvopY0eSprzdSOFZXcsuV+HJa9O2UGQpxv3uksR5wOVu5
fJYCeE83slbmjGszOBKUnLjT4kKcGnqlINBUArMCv4n3iG9btv1gJNa0W5az
Nqs0u6CZK0GkevIg63Rq59n55hJ8ESXlsm5oysyuIPbwyulcSWx1sDxrzzwJ
Wtx4P7Le6jqYbm8hgdPqqj2sc3ttv64nXu6ZuYr1/8Bx8nk=
       "]]},
     Annotation[#, "Charting`Private`Tag$10896#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{4.605170265825307, 62.169797510839366`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
      "\"\\!\\(\\*TemplateBox[{\\\"T\\\", RowBox[{\\\"1\\\", \\\"/\\\", \\\"2\
\\\"}], RowBox[{\\\"0\\\", \
\\\"\[Nu]\\\"}]},\\\"Subsuperscript\\\"]\\)\\!\\(\\*SuperscriptBox[\\((\\), \
\\(136\\)]\\)Xe) [yr]\"", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
      "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(4\\)]\\) [MeV]\"", HoldForm], 
      TraditionalForm], None}},
  FrameTicks->FrontEndValueCache[{{
      Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
       MachinePrecision, RotateLabel -> 0], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
       MachinePrecision, RotateLabel -> 0], 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{62.16979751083923, 
        FormBox[
         TemplateBox[{"\[Times]", "\"\[Times]\"", "1", 
           
           TemplateBox[{"10", "27"}, "Superscript", SyntaxForm -> 
            SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
        0.}}, {62.86294469139918, 
        FormBox[
         TemplateBox[{"\[Times]", "\"\[Times]\"", "2", 
           
           TemplateBox[{"10", "27"}, "Superscript", SyntaxForm -> 
            SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
        0.}}, {63.779235423273335`, 
        FormBox[
         TemplateBox[{"\[Times]", "\"\[Times]\"", "5", 
           
           TemplateBox[{"10", "27"}, "Superscript", SyntaxForm -> 
            SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
        0.}}, {64.47238260383328, 
        FormBox[
         TemplateBox[{"\[Times]", "\"\[Times]\"", "1", 
           
           TemplateBox[{"10", "28"}, "Superscript", SyntaxForm -> 
            SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
        0.}}, {65.16552978439323, 
        FormBox[
         TemplateBox[{"\[Times]", "\"\[Times]\"", "2", 
           
           TemplateBox[{"10", "28"}, "Superscript", SyntaxForm -> 
            SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
        0.}}, {66.08182051626738, 
        FormBox[
         TemplateBox[{"\[Times]", "\"\[Times]\"", "5", 
           
           TemplateBox[{"10", "28"}, "Superscript", SyntaxForm -> 
            SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
        0.}}, {61.47665033027929, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       61.65897188707324, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       61.8131225669005, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       61.94665395952502, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       62.06443699518141, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       62.5752626189474, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       63.268409799507346`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       63.556091871959126`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       63.961556980067286`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       64.11570765989455, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       64.24923905251907, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       64.36702208817545, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       64.87784771194144, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       65.57099489250139, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       65.85867696495318, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       66.26414207306134, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       66.41829275288859, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       66.55182414551311, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       66.6696071811695, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       66.77496769682732, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}}, {{
       62.16979751083923, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       62.86294469139918, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       63.779235423273335`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       64.47238260383328, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       65.16552978439323, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       66.08182051626738, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       61.47665033027929, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       61.65897188707324, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       61.8131225669005, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       61.94665395952502, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       62.06443699518141, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       62.5752626189474, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       63.268409799507346`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       63.556091871959126`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       63.961556980067286`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       64.11570765989455, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       64.24923905251907, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       64.36702208817545, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       64.87784771194144, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       65.57099489250139, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       65.85867696495318, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       66.26414207306134, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       66.41829275288859, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       66.55182414551311, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       66.6696071811695, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       66.77496769682732, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}, {{{
       4.605170185988092, 
        FormBox["100", TraditionalForm], {0.01, 0.}}, {5.298317366548036, 
        FormBox["200", TraditionalForm], {0.01, 0.}}, {6.214608098422191, 
        FormBox["500", TraditionalForm], {0.01, 0.}}, {6.907755278982137, 
        FormBox["1000", TraditionalForm], {0.01, 0.}}, {7.600902459542082, 
        FormBox["2000", TraditionalForm], {0.01, 0.}}, {8.517193191416238, 
        FormBox["5000", TraditionalForm], {0.01, 0.}}, {3.912023005428146, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.0943445622221, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.248495242049359, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.382026634673881, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.499809670330265, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.0106352940962555`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.703782474656201, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.991464547107982, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.396929655216146, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.551080335043404, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.684611727667927, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.802394763324311, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       7.313220387090301, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.006367567650246, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.294049640102028, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.699514748210191, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.85366542803745, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.987196820661973, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.104979856318357, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.210340371976184, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}}, {{
       4.605170185988092, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       5.298317366548036, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       6.214608098422191, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       6.907755278982137, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       7.600902459542082, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       8.517193191416238, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       3.912023005428146, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.0943445622221, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.248495242049359, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.382026634673881, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.499809670330265, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.0106352940962555`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.703782474656201, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.991464547107982, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.396929655216146, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.551080335043404, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.684611727667927, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.802394763324311, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       7.313220387090301, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.006367567650246, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.294049640102028, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.699514748210191, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.85366542803745, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.987196820661973, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.104979856318357, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.210340371976184, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}}],
  GridLines->FrontEndValueCache[{
     Charting`ScaledTickValues[{Log, Exp}], 
     Charting`ScaledTickValues[{Log, Exp}]}, {{{4.605170185988092, 
       Directive[]}, {5.298317366548036, 
       Directive[]}, {6.214608098422191, 
       Directive[]}, {6.907755278982137, 
       Directive[]}, {7.600902459542082, 
       Directive[]}, {8.517193191416238, 
       Directive[]}}, {{62.16979751083923, 
       Directive[]}, {62.86294469139918, 
       Directive[]}, {63.779235423273335`, 
       Directive[]}, {64.47238260383328, 
       Directive[]}, {65.16552978439323, 
       Directive[]}, {66.08182051626738, 
       Directive[]}}}],
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->400,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{All, {62.16979751083923, 66.08182051626738}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
     MachinePrecision, RotateLabel -> 0], 
    Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
     MachinePrecision, RotateLabel -> 0]}]], "Output",
 CellChangeTimes->{{3.9345645965509987`*^9, 3.934564657827396*^9}, 
   3.934564697501172*^9, 3.9345805434803467`*^9, 3.934580602674118*^9, 
   3.934582776544365*^9, 3.934582903447995*^9, 3.934583011082842*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"16a3e891-bcba-4a3a-a266-afc95ca2a197"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{762, 699},
WindowMargins->{{Automatic, 246}, {Automatic, 5}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>0.75 Inherited,
FrontEndVersion->"13.2 for Mac OS X x86 (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1ca16cac-48ec-491d-a02b-a9d1ea7da09f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 444, 9, 80, "Section",ExpressionUUID->"b73327ac-093f-4d51-a19a-9bcef4543ac4",
 InitializationCell->True],
Cell[1027, 33, 341, 6, 36, "Input",ExpressionUUID->"6e04ba6f-c175-4c5f-b148-5565b0cdf159",
 InitializationCell->True],
Cell[1371, 41, 282, 7, 37, "Input",ExpressionUUID->"7e999b69-2ece-4d33-a7c6-0854954278ef",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[1678, 52, 184, 4, 41, "Subsection",ExpressionUUID->"ba73fd91-84f3-4d60-b67e-455711e588d5",
 InitializationCell->True],
Cell[1865, 58, 1103, 27, 117, "Input",ExpressionUUID->"11cf8c65-a84e-4a5e-bea5-9d92fc77babb",
 InitializationCell->True],
Cell[2971, 87, 1114, 29, 69, "Input",ExpressionUUID->"7db8ef6a-f4c4-490f-aed8-eb514af385b5",
 InitializationCell->True],
Cell[4088, 118, 267, 5, 37, "Input",ExpressionUUID->"3689d8d4-b9a6-44e1-9913-b0c04917d311",
 InitializationCell->True],
Cell[4358, 125, 703, 19, 53, "Input",ExpressionUUID->"e1e46b79-20e7-49e9-bf98-7fa873f2abd4",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[5098, 149, 188, 4, 41, "Subsection",ExpressionUUID->"41a3a602-4d1a-4dce-a62b-bf22ceb07569",
 InitializationCell->True],
Cell[5289, 155, 325, 7, 36, "Input",ExpressionUUID->"eff50935-7c18-4830-a7f5-0453ea7ae930",
 InitializationCell->True],
Cell[5617, 164, 757, 19, 36, "Input",ExpressionUUID->"1e7aedca-a063-458e-92df-b14f939fdd79",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[6411, 188, 200, 4, 41, "Subsection",ExpressionUUID->"57ce619a-c5b5-43d6-b25e-65af0048228a",
 InitializationCell->True],
Cell[6614, 194, 526, 11, 37, "Input",ExpressionUUID->"ad442c55-7772-4585-817a-14a754769224",
 InitializationCell->True],
Cell[7143, 207, 554, 11, 37, "Input",ExpressionUUID->"ef46a690-d6e0-432a-94b8-f49d1deef0d2",
 InitializationCell->True],
Cell[7700, 220, 501, 13, 36, "Input",ExpressionUUID->"931250da-da77-4d23-9690-fddd52cb7336",
 InitializationCell->True],
Cell[8204, 235, 508, 11, 37, "Input",ExpressionUUID->"14cd129b-1c50-46da-8c42-ab454772682d",
 InitializationCell->True],
Cell[8715, 248, 2079, 62, 165, "Input",ExpressionUUID->"834a6df1-b558-43d5-b83f-5125a63575ef",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[10819, 314, 391, 11, 35, "Subsubsection",ExpressionUUID->"f5c81e40-150d-4cc0-9ece-8a36b393b977",
 InitializationCell->True],
Cell[11213, 327, 384, 7, 37, "Input",ExpressionUUID->"88b38992-c399-4c80-afa1-8b4134952586",
 InitializationCell->True],
Cell[11600, 336, 4157, 120, 149, "Input",ExpressionUUID->"f32c979c-f07f-41e9-9726-12cb0a37d149",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15806, 462, 327, 8, 62, "Subsection",ExpressionUUID->"be47ced8-e9ef-4d08-ae01-0b436c1621bd",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[16158, 474, 200, 7, 54, "Subsubsection",ExpressionUUID->"1840cf72-e198-40b4-9f06-10bda77c948f",
 InitializationCell->True],
Cell[16361, 483, 634, 13, 53, "Input",ExpressionUUID->"563d54aa-b0d0-4bba-adad-75121dafa6b3",
 InitializationCell->True],
Cell[16998, 498, 430, 9, 36, "Input",ExpressionUUID->"20eafe3a-b93d-41dd-8910-62cecc15096a",
 InitializationCell->True],
Cell[17431, 509, 427, 9, 36, "Input",ExpressionUUID->"e775598b-db69-4bb9-a771-6cc56040c8a9",
 InitializationCell->True],
Cell[17861, 520, 441, 8, 36, "Input",ExpressionUUID->"02a461d9-9fae-408b-9fd9-1887b241c922",
 InitializationCell->True],
Cell[18305, 530, 536, 14, 36, "Input",ExpressionUUID->"7146afcf-a23b-4bf0-8fe4-3ffd8ab09b13",
 InitializationCell->True],
Cell[18844, 546, 443, 14, 37, "Input",ExpressionUUID->"ec6f8cad-d9ed-4268-8ddf-aa685988b021",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[19324, 565, 191, 4, 34, "Subsubsection",ExpressionUUID->"0bf8c7aa-b8d7-48d2-97cb-42f5cbca7605",
 InitializationCell->True],
Cell[19518, 571, 990, 23, 85, "Input",ExpressionUUID->"2f0cf46d-ab8b-44df-93e3-ceec2fd5ab3a",
 InitializationCell->True],
Cell[20511, 596, 376, 11, 36, "Input",ExpressionUUID->"71d176d6-a5ca-4a89-b2f3-127ee22cb283",
 InitializationCell->True],
Cell[20890, 609, 885, 28, 85, "Input",ExpressionUUID->"4bd65e21-1f4f-4c89-8be0-7e887b2fd6a4",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21824, 643, 227, 4, 41, "Subsection",ExpressionUUID->"8e9461e1-9087-475c-9862-adc025bc42e4",
 InitializationCell->True],
Cell[22054, 649, 588, 14, 69, "Input",ExpressionUUID->"51a41b5b-7086-46ef-9d62-18afc3aaf01f",
 InitializationCell->True],
Cell[22645, 665, 854, 24, 37, "Input",ExpressionUUID->"fdcd9c18-128e-42bb-945c-b92d05a54034",
 InitializationCell->True],
Cell[23502, 691, 532, 13, 53, "Input",ExpressionUUID->"909d761b-a976-4f74-a2dd-01fd023c538c",
 InitializationCell->True],
Cell[24037, 706, 1825, 51, 53, "Input",ExpressionUUID->"de468583-daf6-48e3-9bf3-34d86f24f319",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[25899, 762, 249, 5, 41, "Subsection",ExpressionUUID->"e633edd3-4e87-4860-a7cc-5eb7f01fcf95",
 InitializationCell->True],
Cell[26151, 769, 276, 8, 37, "Input",ExpressionUUID->"97aec0cc-db4f-4455-ac16-6dbe50c9fa6d",
 InitializationCell->True],
Cell[26430, 779, 992, 28, 53, "Input",ExpressionUUID->"62009edd-76a2-44f3-be35-145e95b9e924",
 InitializationCell->True],
Cell[27425, 809, 470, 12, 36, "Input",ExpressionUUID->"9c3e36b1-9c73-4056-8722-f916448aa306",
 InitializationCell->True],
Cell[27898, 823, 929, 28, 37, "Input",ExpressionUUID->"a40676cb-b332-43dd-8515-faee89426c8d",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[28864, 856, 193, 4, 41, "Subsection",ExpressionUUID->"2d132669-fd6d-4a01-866a-7d22d046c498",
 InitializationCell->True],
Cell[29060, 862, 421, 12, 37, "Input",ExpressionUUID->"83120222-242e-4773-a4a3-e05a5d8f114f",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[29518, 879, 193, 4, 41, "Subsection",ExpressionUUID->"7547447d-f8b0-4fab-9b88-8833cb894ca0",
 InitializationCell->True],
Cell[29714, 885, 310, 8, 36, "Input",ExpressionUUID->"cdd21772-a9bd-4651-9f10-56eed01b19f6",
 InitializationCell->True],
Cell[30027, 895, 645, 18, 36, "Input",ExpressionUUID->"e993fdeb-b756-4065-b1cd-d4302e0d5eb5",
 InitializationCell->True],
Cell[30675, 915, 4487, 131, 165, "Input",ExpressionUUID->"e5a6da01-9ce5-4512-afa8-a8f0963a1878",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[35199, 1051, 254, 5, 41, "Subsection",ExpressionUUID->"3d3a24d8-821b-4a70-a149-dbae428ce5f1",
 InitializationCell->True],
Cell[35456, 1058, 5339, 146, 261, "Input",ExpressionUUID->"d6068e88-965f-4078-bc87-873ca79b5143",
 InitializationCell->True]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[40844, 1210, 200, 3, 41, "Section",ExpressionUUID->"f40bb616-e144-453a-ac4d-957b90ebc023"],
Cell[41047, 1215, 2416, 52, 194, "Text",ExpressionUUID->"cf734a10-f923-440c-b7a3-31d912d745f0"],
Cell[CellGroupData[{
Cell[43488, 1271, 2846, 71, 169, "Input",ExpressionUUID->"992f3bc8-8617-4b98-9679-1f173b3f15da"],
Cell[46337, 1344, 243, 6, 30, "Output",ExpressionUUID->"698420f0-f128-452a-90fb-46c063afa2a3"],
Cell[46583, 1352, 244, 6, 30, "Output",ExpressionUUID->"250ad5b7-04ad-4127-a271-644b212b2367"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46864, 1363, 389, 11, 24, "Input",ExpressionUUID->"79e2d2d0-19ad-4253-8a8d-a083e75a6bed"],
Cell[47256, 1376, 349, 6, 30, "Output",ExpressionUUID->"bc138c8e-9002-4373-b885-4cafade12ddb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47642, 1387, 234, 4, 34, "Subsubsection",ExpressionUUID->"4e7b1cab-9449-498a-b968-9f1839a31375"],
Cell[47879, 1393, 1373, 39, 85, "Input",ExpressionUUID->"618ebc1f-8701-4af5-af7e-1f727c5c9532"],
Cell[49255, 1434, 3172, 82, 85, "Input",ExpressionUUID->"897ae14f-ab19-4e94-9fd6-08f995ec57cf"],
Cell[CellGroupData[{
Cell[52452, 1520, 2645, 63, 77, "Input",ExpressionUUID->"76a8acb1-4bdb-4927-ad21-338d60e177b1"],
Cell[55100, 1585, 36021, 810, 207, "Output",ExpressionUUID->"49b9e679-becb-4387-b4ad-e23e5be1c126"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91158, 2400, 2039, 55, 77, "Input",ExpressionUUID->"f87ee49b-558f-4f5b-9098-a9be3adc9431"],
Cell[93200, 2457, 20909, 478, 200, "Output",ExpressionUUID->"16a3e891-bcba-4a3a-a266-afc95ca2a197"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/UsoftNME_Ge_SMGCN5082.dat <==
0.5	-0.33	-0.11
0.7	0.67	0.29
0.8	-0.024	-0.052
0.8	-0.5	-0.14
1.2	0.075	0.017
1.3	-0.14	-0.22
1.5	0.55	0.18
1.8	0.18	0.016
2.1	-0.28	-0.088
2.3	0.35	0.019
2.8	0.65	0.11
3.	1.12	0.091
3.3	0.9	0.098
3.7	1.059	0.078
4.	1.005	0.075
4.4	1.19	0.078
4.9	1.29	0.055
5.4	1.4	0.05
5.9	1.45	0.023
6.3	1.25	0.0065
6.9	1.09	-0.0026
7.4	0.92	-0.0089
8.	0.81	-0.011
8.6	0.71	-0.0075
9.3	0.6	-0.0075
9.9	0.52	-0.0046
10.6	0.46	-0.0059
11.3	0.41	-0.0032
12.1	0.34	-0.0033
12.9	0.32	-0.000093
13.6	0.28	-0.0017
14.4	0.24	-0.0002
15.2	0.2	-0.0004
16.	0.17	0.00021
16.9	0.15	-0.00016
17.7	0.14	0.00022
18.6	0.12	-0.00019
19.5	0.1	0.00018
20.4	0.086	-0.00024
21.3	0.07	0.00017
22.2	0.058	-0.0002
23.1	0.049	0.00017
24.1	0.037	-0.00018
25.1	0.031	0.00016
26.	0.025	-0.00017
27.	0.022	0.00014
28.	0.017	-0.00015
29.	0.014	0.00014
29.9	0.0099	-0.00015
31.	0.0073	0.00014
32.	0.0057	-0.00013
33.	0.0044	0.000125
34.	0.0032	-0.00013
35.1	-0.0024	-0.00012
36.1	-0.0018	0.00011
37.1	-0.0013	-0.00011
38.2	-0.00096	0.00011
39.2	0.00071	0.000105
40.3	0.00052	-0.0001
41.3	0.00038	0.0001
42.4	-0.00028	0.000097
43.4	0.00021	0.000094
44.5	-0.00017	0.00009
45.5	0.00014	0.000088

==> anc/UsoftNME_Xe_SMGCN5082.dat <==
0.17	1	0.13
0.63	-0.19	-0.0063
0.89	-0.25	-0.016
1.02	0.3	0.036
1.05	0.23	0.025
1.1	-0.13	-0.00076
1.2	0.12	-0.0052
1.3	0.16	-0.0028
1.4	-0.23	-0.0098
1.5	0.2	-0.012
1.6	-0.36	0.0084
1.7	-0.24	0.00058
1.9	0.22	0.011
2.	0.34	0.007
2.2	0.35	0.006
2.3	-0.49	-0.0086
2.6	0.62	0.021
2.7	-0.91	-0.024
2.9	0.37	0.0064
3.1	0.3	0.0013
3.3	0.39	-0.0013
3.6	0.39	0.0021
3.8	0.45	-0.013
4.	-0.44	-0.0032
4.3	-0.35	-0.0038
4.6	-0.36	-0.0067
4.8	0.44	0.0083
5.1	0.44	0.0066
5.4	-0.55	-0.0093
5.7	0.63	0.012
6.1	0.85	0.013
6.3	-1.2	-0.016
6.7	-1.3	-0.014
7.	-1.9	-0.016
7.3	3.1	0.023
7.5	-4.	-0.028
7.7	2.6	0.017
8.1	1.4	0.0091
8.4	-1	-0.0057
8.8	-0.93	-0.0064
9.1	0.8	0.0038
9.4	0.59	0.0014
9.8	-0.5	0.0027
10.1	0.35	-0.0027
10.5	0.26	-0.00053
10.9	-0.22	-0.00021
11.3	0.17	-0.00037
11.7	-0.16	-0.00054
12.	-0.16	-0.001
12.4	0.14	0.00092
12.8	0.12	-0.00014
13.1	0.092	-0.0004
13.5	-0.079	-0.00019
13.9	0.071	-0.00026
14.2	-0.07	0.000031
14.6	-0.035	0.00021
15.1	-0.051	-0.00015
16.2	-0.039	0.00011
17.3	-0.043	-0.000091
17.7	0.11	-0.000029
